Global solution for superlinear stochastic heat equation on $\mathbb{R}^d$ under Osgood-type conditions

We study the \textit{stochastic heat equation} (SHE) on $\R^d$ subject to a centered Gaussian noise that is white in time and colored in space.The drift term is assumed to satisfy an Osgood-type condition and the diffusion coefficient may have certain related growth. We show that there exists random field solution which do not explode in finite time. This complements and improves upon recent results on blow-up of solutions to stochastic partial differential equations.

==> codes/Draft.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    275467,       5663]
NotebookOptionsPosition[    262790,       5454]
NotebookOutlinePosition[    263334,       5473]
CellTagsIndexPosition[    263291,       5470]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

By Le Chen.
Crated on Sat Jan 14 03:05:21 PM EST 2023
 \
\>", "Input",ExpressionUUID->"444b69fe-7a99-4034-9e0d-1e0c5a5facfd"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"23ef051f-d046-4245-806b-7daba8c28223"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Alpha]", "/", "2"}]}], ")"}], "q"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q", "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "/", "2"}], ")"}]}]}], "/.", 
   RowBox[{"q", " ", "\[Rule]", 
    RowBox[{"p", "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", "1"}], ")"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.882715566916832*^9, 3.882715613528081*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3f8ebd02-c4e5-48dd-8f4c-e859474b1850"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", "d", "-", 
   RowBox[{"p", " ", "\[Alpha]"}]}], 
  RowBox[{"2", "-", 
   RowBox[{"2", " ", "p"}]}]]], "Output",
 CellChangeTimes->{3.8827156140103292`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"855d510e-0054-44b8-b7b9-356aad5a2287"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["s", 
     RowBox[{"-", "\[Alpha]"}]], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "x"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "r"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", ">", "0"}], ",", 
      RowBox[{"\[Alpha]", "<", "1"}], ",", 
      RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.882743210414769*^9, 3.88274325059068*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"35db7961-deb9-4b08-b9ef-3b6b9e72d0ac"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Alpha]"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "\[Alpha]"}], "]"}], "-", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"1", "-", "\[Alpha]"}], ",", 
      RowBox[{"r", " ", "x"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.887993226474615*^9, 
  3.8879932265712214`*^9}},ExpressionUUID->"affd33bd-2dbf-4dd2-9bb5-\
e533879a57b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"r", " ", 
     RowBox[{"p", "/", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "t"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"p", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.882743422950809*^9, 3.8827434246136703`*^9}, {
  3.8827435838409653`*^9, 3.8827436008952513`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"356961b0-a94d-489f-961d-1d5e15278e96"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"p", " ", "t"}], "2"]]}], ")"}]}], "p"]], "Output",
 CellChangeTimes->{3.88274360170093*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"9d34f7f9-f725-4019-b45d-79f3b7f8f6df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Integrate", "[", 
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{
        FractionBox["p", 
         RowBox[{"p", "-", "1"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Alpha]", "/", "2"}]}], ")"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "t"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ">", "0"}], "}"}]}]}], "]"}], 
    RowBox[{"p", "-", "1"}]], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"p", ">", "1"}], ",", 
      RowBox[{"q", ">", "1"}], ",", 
      RowBox[{
       RowBox[{"p", " ", "\[Alpha]"}], ">", "2"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.88281978060874*^9, 3.882819842699424*^9}, {
  3.8828281150523863`*^9, 3.8828282105071907`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2785190f-7d02-4f42-8de7-c0ff58dc582a"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox[
     RowBox[{"p", " ", "\[Alpha]"}], "2"]}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"p", " ", "\[Alpha]"}]}]], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}]]}]], "Output",
 CellChangeTimes->{{3.882828164167391*^9, 3.8828282133261557`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"b5755225-6f8f-486b-97b6-e647f1b59fe9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", 
         FractionBox[
          RowBox[{"2", "+", "d"}], "\[Alpha]"]}], ")"}]}], " ", "+", " ", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}]}]}], "  ", "\[Equal]", " ", 
     RowBox[{"\[Alpha]", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}]}]}], ",", " ", "\[Alpha]"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.882829418141487*^9, 3.8828294660501966`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8135c8ac-8205-41aa-bce2-71f35d5ddaa6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    FractionBox[
     RowBox[{"4", "+", "d", "-", 
      RowBox[{"2", " ", "p"}]}], 
     RowBox[{
      RowBox[{"2", " ", "p"}], "-", 
      SuperscriptBox["p", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.882829447028658*^9, 3.882829466427224*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"dd7b3c5f-77f8-441d-ab08-ab9a97e6d0b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       FractionBox[
        RowBox[{"2", "+", "d"}], "\[Alpha]"]}], ")"}]}], " ", "+", " ", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", "1"}], ")"}]}], "  ", "-", " ", 
    RowBox[{"\[Alpha]", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", "1"}], ")"}]}]}], "//", "FullSimplify"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.882829521286409*^9, 3.882829524494886*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"5e2c734e-b6af-4ebd-8d85-7a79d3bd92e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "d"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"p", " ", "\[Alpha]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8828295247861347`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"5bf5a666-329f-4977-a714-104142667243"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["\[Alpha]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", 
      FractionBox[
       RowBox[{"2", "+", "d"}], "\[Alpha]"]}], ")"}]}], " ", "+", " ", "1", 
   "  ", "-", " ", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", "p"}], "2"]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.882829789416624*^9, 3.8828298117133913`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2551ae7b-dc7e-4be4-8e5a-aa6583446a3c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"d", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"p", " ", "\[Alpha]"}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.88282981207036*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4cd4aad6-508d-4d9f-8445-6b4e9bae4e3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["\[Alpha]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", 
      FractionBox[
       RowBox[{"2", "+", "d"}], "\[Alpha]"]}], ")"}]}], " ", "+", " ", "1"}], 
  "  ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{3.88283020175336*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"1471eb4e-cf88-46ab-8e50-2c1d14d9e03e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", "+", "d", "-", 
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Alpha]"}], ")"}]}]}], 
  RowBox[{"2", "-", 
   RowBox[{"2", " ", "p"}]}]]], "Output",
 CellChangeTimes->{3.8828302026498003`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"85961d13-6e98-4ff5-a317-772d2c3a4a86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Alpha]", "2"], "-", "1"}], ")"}], " ", "p"}], 
       RowBox[{"p", "-", "1"}]], " ", "-", 
      FractionBox["d", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}]}]]}], " ", "==", 
     RowBox[{"-", "1"}]}], ",", "p"}], "]"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.883084605741494*^9, 3.883084637438325*^9}, {
  3.8830846875580263`*^9, 3.883084689196834*^9}, {3.8830847735709887`*^9, 
  3.8830847738835897`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6772b75a-7fb1-4ad5-b015-939d17f7f0db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"p", "\[Rule]", 
    FractionBox[
     RowBox[{"2", "+", "d"}], "\[Alpha]"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8830846378643007`*^9, 3.8830846895656347`*^9, 
  3.88308477428755*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"435930f9-bd03-4dff-88f4-5dca577db470"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Alpha]", "2"], "-", "1"}], ")"}], " ", "p"}], 
      RowBox[{"p", "-", "1"}]], " ", "-", 
     FractionBox["d", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"p", "-", "1"}], ")"}]}]], " ", "+", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"p", "-", "1"}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.88308478571008*^9, 3.883084823464416*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4dd89a28-c317-4227-a8a2-211c9a93db00"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "d", "+", 
    RowBox[{"p", " ", "\[Alpha]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8830847883769693`*^9, 3.883084823758753*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"fdbf059f-204a-4ac5-9dee-ddc2736c206f"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"c8c958aa-2a62-4920-bcc8-8e329b24bbab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["k", 
      RowBox[{"k", "/", "2"}]], 
     RowBox[{"k", "!"}]], "/", " ", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{" ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"k", "/", "2"}]]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"k", "/", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", 
          RowBox[{"2", "\[ExponentialE]"}]], ")"}], 
        RowBox[{"k", "/", "2"}]], 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]", " ", "k"}]]}]], ")"}]}], ",", 
   RowBox[{"k", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8878755251085987`*^9, 3.8878756014830303`*^9}, {
  3.887875640996357*^9, 3.887875650445096*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7a13b3c9-2851-434b-9fb1-6f00c92185c1"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.887878478277239*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"7164d1b4-9a57-420f-be3e-de4bce424c42"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"k", "/", "2"}]]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"k", "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["k", 
           RowBox[{"2", "\[ExponentialE]"}]], ")"}], 
         RowBox[{"k", "/", "2"}]], 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]", " ", "k"}]]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["k", "2"], "+", "1"}], "]"}]}], "]"}], "k"], ",", 
   RowBox[{"k", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887875732736454*^9, 3.887875789882792*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cf3ae152-9a65-4569-8efe-f83efbe2853d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.887875806272888*^9, 3.8878758066865587`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5879bb3b-7d4a-44c1-a5f7-65382c88880b"],

Cell[BoxData["0.15342640972002736`"], "Output",
 CellChangeTimes->{3.887875806933754*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"a6cda857-68e5-4332-8972-bde1672ccd1b"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"62045d49-b7a0-41cb-ab06-141b3cf4b8f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["t", "\[Alpha]"]}], " ", "-", " ", 
       RowBox[{"\[Lambda]", " ", "\[Delta]"}]}], ",", "\[Lambda]"}], "]"}], "==",
     "0"}], ",", "\[Lambda]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["t", "\[Alpha]"]}], " ", "-", " ", 
    RowBox[{"\[Lambda]", " ", "\[Delta]"}]}], "/.", "%"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.88787664180973*^9, 3.887876713531355*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b3caead9-8bf2-4bc4-ba27-e9e29a526fe8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{"-", "\[Alpha]"}]], " ", "\[Delta]"}], 
     RowBox[{"2", " ", "c", " ", 
      SuperscriptBox["m", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.887876675620762*^9, 3.8878767138888607`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"bb8f0295-1ba2-487a-82e7-dce3bc1588c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{"-", "\[Alpha]"}]], " ", 
     SuperscriptBox["\[Delta]", "2"]}], 
    RowBox[{"4", " ", "c", " ", 
     SuperscriptBox["m", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.887876675620762*^9, 3.887876713919732*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"4c27408d-fae4-4835-83aa-06d81f8bffb9"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"e1f4a303-5003-4ec1-adcb-f41cfef16ddc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], "2"], " ", "+", " ", 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.887985479648904*^9, 3.88798552078512*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2f6548a6-e1fa-4da0-928b-f490cb527fd7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"10", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "6"], ",", 
         FractionBox["5", "6"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "4"], ",", 
         FractionBox["3", "4"]}], "}"}], ",", 
       FractionBox["27", "32"]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["6", 
      RowBox[{"3", "/", "4"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["13", "12"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["17", "12"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["7", "4"], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "12"], ",", 
         FractionBox["13", "12"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["5", "4"]}], "}"}], ",", 
       FractionBox["27", "32"]}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["6", 
      RowBox[{"1", "/", "4"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["11", "12"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["19", "12"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["9", "4"], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["11", "12"], ",", 
         FractionBox["19", "12"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["7", "4"]}], "}"}], ",", 
       FractionBox["27", "32"]}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     SqrtBox["2"], " ", "\[Pi]", " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", "1", ",", 
         FractionBox["4", "3"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "4"], ",", 
         FractionBox["5", "4"], ",", 
         FractionBox["3", "2"]}], "}"}], ",", 
       FractionBox["27", "32"]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.887985512887439*^9, 3.887985521744102*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"00e3ef86-fb24-4347-87a0-321244bbd92f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], "2"], " ", "+", " ", 
       SuperscriptBox["x", "b"]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", "<", "b", "<", "2"}], "}"}]}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8879855279934464`*^9, 3.887985537644102*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4a9f183c-76e6-48bd-b04a-871864e55be6"],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["x", "2"], "2"]}], "+", 
      SuperscriptBox["x", "b"]}]], 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "b", "<", "2"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.887985539841179*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"7382f5e7-d9e4-4799-b32a-1fb1bf1beb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], "2"], " ", "+", " ", 
       SuperscriptBox["x", "b"]}], ",", "x"}], "]"}], "==", "0"}], ",", "x"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["x", "2"], "2"]}], "+", 
      SuperscriptBox["x", "b"]}]], "/.", "%"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", "<", "b", "<", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.887985573086102*^9, 3.887985625835313*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"31782adf-e113-489f-bb0d-01f9c8346c4e"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 7, 3, 20241939241813441058, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.887985584860361*^9, 3.887985626255266*^9}},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"b84fb848-c3bd-4f92-b0df-6bcbb4d86bf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    SuperscriptBox["b", 
     FractionBox["1", 
      RowBox[{"2", "-", "b"}]]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.887985585017907*^9, 3.887985626271205*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"a2194fb2-22eb-425f-b39a-fa7984d30b74"],

Cell[BoxData[
 RowBox[{"{", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
    SuperscriptBox["b", 
     FractionBox["b", 
      RowBox[{"2", "-", "b"}]]]}]], "}"}]], "Output",
 CellChangeTimes->{{3.887985585017907*^9, 3.887985626311859*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"394805f5-7228-4031-b9f5-8fe43faf1b59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox["x", "2"]}], "2"], " ", "+", " ", 
     SuperscriptBox["x", "b"]}], "/.", 
    RowBox[{"b", "->", 
     FractionBox["3", "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887985644284445*^9, 3.887985657054565*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"11d5357c-07fa-40eb-9447-b72fab2c3a08"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk4lF0bwGfGjGzJloQYJska2rToPtl3siUpkpIWpdJLCRUhJuqVXSSt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       "]]},
     Annotation[#, "Charting`Private`Tag$31034#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {-18.37722232554407, 0.8437499904805468}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.887985657641898*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"ee915d77-cb8e-4f97-a050-61a0f94df386"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         SuperscriptBox["x", "2"]}], "4"], " ", "+", " ", 
       SuperscriptBox["x", "b"]}], ",", "x"}], "]"}], "==", "0"}], ",", "x"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["x", "2"], "4"]}], "+", 
      SuperscriptBox["x", "b"]}]], "/.", "%"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", "<", "b", "<", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.887985994965856*^9, 3.887985996645133*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bfdcd0df-6ee0-48ff-ac56-141153eb9801"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 10, 4, 20241939241813441058, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.887985997487587*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ffdad004-2868-4ffe-be64-15a47ee82ddf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     SuperscriptBox["2", 
      FractionBox["1", 
       RowBox[{"2", "-", "b"}]]], " ", 
     SuperscriptBox["b", 
      FractionBox["1", 
       RowBox[{"2", "-", "b"}]]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.887985997503199*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"6c70c913-ab09-47a3-9703-9e43154272f2"],

Cell[BoxData[
 RowBox[{"{", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "b"}]]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
    SuperscriptBox["b", 
     FractionBox["b", 
      RowBox[{"2", "-", "b"}]]]}]], "}"}]], "Output",
 CellChangeTimes->{3.887985997838697*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d96a6c05-2f62-4c72-8752-40ab4240d653"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "b"}]]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
    SuperscriptBox["b", 
     FractionBox["b", 
      RowBox[{"2", "-", "b"}]]]}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8879860234093857`*^9, 3.88798602837501*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"199a2a2e-0258-44a5-b80f-a9e289d24587"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c81V8YB3ArWdlkNKisklRE/eTzDckMGUklCZU2ipKU1bAqNFBSGkaS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       "]]},
     Annotation[#, "Charting`Private`Tag$32015#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 107.39718544607229`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8879860290218773`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"06f88ed3-a309-45d6-8bd4-3b99940e02fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "b"}]]}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
    SuperscriptBox["b", 
     FractionBox["b", 
      RowBox[{"2", "-", "b"}]]]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", "<", "b", "<", "2"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887986038383918*^9, 3.887986047034379*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9480bed3-d7a6-4600-a865-99ca60da1dfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     FractionBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "b"}]]}]]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
  SuperscriptBox["b", 
   FractionBox["b", 
    RowBox[{"2", "-", "b"}]]]}]], "Output",
 CellChangeTimes->{3.887986047569085*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2402076f-4039-4f55-a228-c23c2ea3d6fa"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"0290ddd9-38d5-49fe-b03b-4212845c1ca1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "s"}], " ", 
     SuperscriptBox["x", "2"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"s", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888073322382637*^9, 3.88807333826154*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"64c88729-a820-4b1e-bd86-eefd67f6ac4f"],

Cell[BoxData[
 FractionBox[
  SqrtBox["\[Pi]"], 
  SqrtBox["s"]]], "Output",
 CellChangeTimes->{3.888073338866911*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c1be90e2-ef93-4cb9-8051-d878de4a57f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", " ", 
    FractionBox["p", "2"]}], " ", "-", 
   FractionBox["d", "2"], "-", "1", " ", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], 
    FractionBox["p", "2"]}], "+", "1"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.888097139963866*^9, 3.888097175242155*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2484faf0-9336-4610-b525-6dfdce8eeb62"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "d"}], "+", 
    RowBox[{"p", " ", "\[Alpha]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8880971708452*^9, 3.8880971755299*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"06bfd635-3855-48c6-a481-4f1d8a32ed4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], " ", "+", 
     FractionBox["\[Beta]", "2"]}], ")"}], "+", 
   FractionBox["1", "q"]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8880972098516617`*^9, 3.888097211113864*^9}, {
  3.88809741633615*^9, 3.888097462858932*^9}, {3.8880988377596292`*^9, 
  3.888098838033476*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c8b45dbd-fae4-4bb2-8fa0-7358861844b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox["1", "q"], "+", 
  FractionBox["\[Beta]", "2"]}]], "Output",
 CellChangeTimes->{3.888098840472687*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"819aa574-1e56-4938-83ec-d14508839c5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", "q"], "+", 
    FractionBox["\[Beta]", "2"]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    FractionBox["p", 
     RowBox[{"p", "-", "1"}]]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.888097485723116*^9, 3.888097505722323*^9}, 
   3.888098845125469*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"03376d82-d69e-4626-8933-8abc425df09d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "p"]}], "+", 
  FractionBox["\[Beta]", "2"]}]], "Output",
 CellChangeTimes->{{3.88809749831714*^9, 3.888097506127179*^9}, 
   3.888098845949049*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"cfd74c2c-93a8-4250-8f7f-58b8f256a5c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], 
    FractionBox["p", "2"]}], "  ", "+", " ", 
   RowBox[{"\[Beta]", " ", 
    FractionBox["p", "2"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.888097545332924*^9, 3.888097546411107*^9}, {
  3.888097586836348*^9, 3.888097630395504*^9}, {3.888098810580708*^9, 
  3.888098814983926*^9}, {3.8880988583631687`*^9, 3.888098858554678*^9}, {
  3.8880990230478153`*^9, 3.88809902318573*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"421f8c60-60ee-4f59-900f-5a02937add83"],

Cell[BoxData[
 FractionBox[
  RowBox[{"p", " ", "\[Alpha]"}], "2"]], "Output",
 CellChangeTimes->{3.888097630962839*^9, 3.88809885907953*^9, 
  3.8880990235087223`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"790914b6-1778-4af2-9c75-55fc5c97a679"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.888099031707624*^9, 
  3.888099034167367*^9}},ExpressionUUID->"3384618d-1bbb-47f3-bcf0-\
d0c887499f3d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"Check", " ", "the", " ", "table"}], "Title"]], "Input",
 CellChangeTimes->{{3.888097757819409*^9, 3.888097758851535*^9}, {
  3.894445461228088*^9, 
  3.894445465805314*^9}},ExpressionUUID->"00fbbc17-7fc3-47d5-b497-\
8fc40fe435f5"],

Cell[BoxData[
 StyleBox[
  RowBox[{"\[Alpha]", " ", "=", " ", 
   FractionBox["1", "2"]}], "Subtitle"]], "Input",
 CellChangeTimes->{{3.89444694583781*^9, 
  3.894446951451318*^9}},ExpressionUUID->"67aebb0f-8e45-4900-ae91-\
9c08333e9f84"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8944454237082357`*^9, 3.894445533521296*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2ef390c3-2524-436a-8231-e52ecfa54b67"],

Cell[BoxData[
 FractionBox[
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]]}], 
  SqrtBox[
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}]}], "]"}]]]], "Output",
 CellChangeTimes->{{3.8944454929660263`*^9, 3.89444553414705*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"fc38a683-2c02-4781-a298-3f85e33e9471"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.894445690935663*^9, 3.894445697336537*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c3332376-8797-44c9-856b-a97f2cef319c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.894445697949966*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0edd863f-803f-4f7a-be9d-2c0f4773a84e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox["1", "2"]}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.894445792238813*^9, 3.894445799933988*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b906b345-b95e-41fe-88bd-9858d657dd13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", 
          RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"1", "/", "4"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.894445800764982*^9, 3.89444580674109*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"95850d0c-e8fd-49d1-a7aa-332cff3eeb98"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"\[Alpha]", " ", "=", " ", "1"}], "Subtitle"]], "Input",
 CellChangeTimes->{{3.894446957560904*^9, 
  3.894446957694585*^9}},ExpressionUUID->"c7543346-e735-4138-8e1f-\
13b3390dc458"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.89444697196449*^9, {3.894447039372307*^9, 
   3.89444704337329*^9}},ExpressionUUID->"c654c63f-dd3c-45a6-9c2b-\
13d01861a042"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["u", 
      RowBox[{"1", "-", 
       FractionBox["\[Alpha]", "2"]}]], 
     SuperscriptBox[
      RowBox[{"h", "[", "u", "]"}], 
      FractionBox["\[Alpha]", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]]}], "/.", 
    RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8944470054441433`*^9, 3.894447050878808*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a838d9da-d254-493f-987d-6992c55b5d17"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"u", " ", 
   SqrtBox[
    RowBox[{"Log", "[", "u", "]"}]]}], 
  SqrtBox[
   RowBox[{"Log", "[", 
    RowBox[{"Log", "[", "u", "]"}], "]"}]]]], "Input",
 CellChangeTimes->{{3.8946291290928507`*^9, 
  3.8946291304749203`*^9}},ExpressionUUID->"4ec3fcd9-655b-4aee-986d-\
5f84ef666859"],

Cell[BoxData[
 FractionBox[
  RowBox[{"u", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}]}]]}], 
  SqrtBox[
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}]}], "]"}]]]], "Output",
 CellChangeTimes->{3.89444705187444*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8eac7ba2-767e-49c9-9b72-315f6354bf14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"u", " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8944470520344887`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"68dcbe9c-9c4e-41d7-8635-045c6b035c7f"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"General", " ", "\[Alpha]"}], "Subtitle"]], "Input",
 CellChangeTimes->{{3.894447214567946*^9, 
  3.894447216751072*^9}},ExpressionUUID->"91ab5fe7-9b08-41bc-843f-\
38c4eaaf30ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["u", 
     RowBox[{"1", "-", 
      FractionBox["\[Alpha]", "2"]}]], 
    SuperscriptBox[
     RowBox[{"h", "[", "u", "]"}], 
     FractionBox["\[Alpha]", "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"0", "<", "\[Alpha]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["u", 
     RowBox[{"1", "-", 
      FractionBox["\[Alpha]", "2"]}]], 
    SuperscriptBox[
     RowBox[{"h", "[", "u", "]"}], 
     FractionBox["\[Alpha]", "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"0", "<", "\[Alpha]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", "u", "]"}], "]"}], 
    RowBox[{"Log", "[", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["u", 
     RowBox[{"1", "-", 
      FractionBox["\[Alpha]", "2"]}]], 
    SuperscriptBox[
     RowBox[{"h", "[", "u", "]"}], 
     FractionBox["\[Alpha]", "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"h", "[", "u", "]"}], "u"], "]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"0", "<", "\[Alpha]", "<", "1"}]}], "}"}]}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.8944472223943644`*^9, 3.894447239102664*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2a921a47-3854-470a-86c9-f64badecee2b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "u", "]"}], 
    RowBox[{"\[Alpha]", "/", "2"}]]}], 
  SqrtBox[
   RowBox[{"Log", "[", 
    RowBox[{"Log", "[", "u", "]"}], "]"}]]]], "Output",
 CellChangeTimes->{3.894447239934228*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"3ccd4842-03c8-4798-b5bd-cee3673b0eb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}]}], ")"}], 
    RowBox[{"\[Alpha]", "/", "2"}]]}], 
  SqrtBox[
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"Log", "[", "u", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Log", "[", "u", "]"}], "]"}]}], "]"}]]]], "Output",
 CellChangeTimes->{3.8944472400364523`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4debf58d-450c-44cb-9be1-a48c6635066d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "u", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"\[Alpha]", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", "u", "]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Log", "[", 
        RowBox[{"Log", "[", "u", "]"}], "]"}], "]"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.894447240283238*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d0e8260f-b216-4b3e-a814-83e850c7f661"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"784a502f-abbe-4e18-ae9b-4818cc108a23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["k", 
     RowBox[{"k", "/", "2"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["k", "\[ExponentialE]"], ")"}], "k"], 
     SqrtBox[
      RowBox[{"2", "\[Pi]", " ", "k"}]]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"k", "/", "2"}], "\[ExponentialE]"], ")"}], 
    RowBox[{"k", "/", "2"}]], 
   SqrtBox[
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"k", "/", "2"}]}]]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8946220693628807`*^9, 3.894622094249043*^9}, {
  3.894622131260005*^9, 3.894622144938632*^9}, {3.8946225197664547`*^9, 
  3.894622533639365*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"51b88c41-be27-437f-94dd-f7817f3b1d29"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["k", "2"]}]], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"k", "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.894622089751519*^9, 3.894622094560165*^9}, 
   3.894622534179824*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"355f952c-11d1-4ff2-8310-abe753cf945c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Sum", "[", "]"}]], "Input",
 CellChangeTimes->{{3.894629182834566*^9, 
  3.894629220061157*^9}},ExpressionUUID->"e068e467-9adc-4a0a-9ad2-\
2e553f1db55f"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"a926efa7-99cc-41a7-ba0f-05ecbd2d144a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox["b", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Beta]", "2"], " "}]], "==", 
    FractionBox["1", "4"]}], ",", "\[Beta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8987620466367598`*^9, 3.8987620653226843`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a5e78078-e740-4ee6-b1d4-289d092e7801"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox["2"]}], " ", 
      SqrtBox["b"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox["b"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.898762065932178*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"86e61e90-9563-4f29-9054-0542f944f4ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "\[Beta]", " ", "s"}], " ", "-", " ", 
     RowBox[{"s", " ", 
      SuperscriptBox["\[Xi]", "2"]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"1", "/", "\[Beta]"}], ",", "\[Infinity]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.898762795622696*^9, 3.898762823189369*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0dc7bca0-47e2-4e4f-920f-542a46c60322"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox[
        SuperscriptBox["\[Xi]", "2"], "\[Beta]"]}]], 
    RowBox[{
      RowBox[{"2", " ", "\[Beta]"}], "+", 
      SuperscriptBox["\[Xi]", "2"]}]], 
   RowBox[{
     RowBox[{"Re", "[", 
       RowBox[{
         RowBox[{"2", " ", "\[Beta]"}], "+", 
         SuperscriptBox["\[Xi]", "2"]}], "]"}], ">", "0"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.898762825774847*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"528c71b8-a1e6-4a29-8ced-2b3533a44f88"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.898762852593297*^9, 
  3.8987628538892803`*^9}},ExpressionUUID->"b14abf55-7ad0-487e-a58e-\
4709eae1a1de"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"2bc23945-de84-4156-a76a-903b954aeb65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"heat", "[", 
   RowBox[{"t_", ",", "x_"}], "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", 
    SqrtBox[
     RowBox[{"2", "\[Pi]", " ", "t"}]]], 
   RowBox[{"Exp", "[", 
    FractionBox[
     RowBox[{"-", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{"2", "t"}]], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9023895752264853`*^9, 3.9023896007351217`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b9e7c9a6-ea60-4862-9636-ccca0579c280"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"heat", "[", 
    RowBox[{"t", ",", 
     RowBox[{"x", "-", "y"}]}], "]"}], 
   RowBox[{
    RowBox[{"heat", "[", 
     RowBox[{"t", ",", 
      RowBox[{"2", "x"}]}], "]"}], 
    RowBox[{"heat", "[", 
     RowBox[{"t", ",", 
      RowBox[{"2", "y"}]}], "]"}]}]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.902389602964911*^9, 3.902389626748494*^9}, {
  3.9023900047214117`*^9, 3.9023900083277483`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"33918783-cd3a-4c1d-965b-860bcad6958b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "x", " ", "y"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"]}]}], 
    RowBox[{"2", " ", "t"}]]], " ", 
  SqrtBox[
   RowBox[{"2", " ", "\[Pi]"}]], " ", 
  SqrtBox["t"]}]], "Input",
 CellChangeTimes->{3.9023904070027037`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"8242f2a0-6cac-4e16-a131-615b76b5faf0"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Exp", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], "2"]}], 
     RowBox[{"4", "t"}]], " ", "+", " ", 
    FractionBox["xy", 
     RowBox[{"2", "t"}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902389712937964*^9, 
  3.902389764445958*^9}},ExpressionUUID->"1b1cd909-c7b8-4b15-9c09-\
e4b0ad3f7a9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", "x", " ", "y"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"]}]}], 
         RowBox[{"2", " ", "t"}]]], " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]], " ", 
       SqrtBox["t"]}], "/.", 
      RowBox[{"t", "->", "1"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902389894014027*^9, 3.9023899584863358`*^9}, {
  3.902390022400642*^9, 3.902390042201294*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"cc0bbfe6-1c5e-440c-a2de-4fb5bee36237"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJy0fXd0VUXUfZDeCaETeui9KwITUCnSBFEBqdIUqSqoKCKiiCAqSLWAgqBI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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJw1nHXcFcX3x+/uvbvr3X2e+9ioiAUqCIiiYAB2d3xtxU7sxlbS7m5UBClF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            "]], 
           Polygon3DBox[CompressedData["
1:eJwtnAm8FuP7xmfmvDPjnTnvOXZl3xVlj99fZM+efd/3XfYl0qKiLC1Ei1RC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            "]], 
           Polygon3DBox[CompressedData["
1:eJwt13ncj1UaBvAH7/vT+/t5XyRji1QTIjRaFDJLUtOk0jL1tk2UmmnR1Cjt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            "]], 
           Polygon3DBox[{{3498, 1418, 1298, 1297, 1757, 2910}, {3504, 1425, 
            1309, 1308, 1798, 2947}, {2985, 1836, 1319, 1320, 1837, 2986}, {
            3483, 1356, 1231, 1230, 1600, 2806}, {3489, 1367, 1243, 1242, 
            1615, 2826}, {3480, 1349, 1215, 1214, 1580, 2790}, {2972, 1817, 
            1308, 1309, 1818, 2973}, {3001, 1857, 1330, 1331, 1858, 3002}, {
            2837, 1630, 1242, 1243, 1631, 2838}}]},
          Annotation[#, "Charting`Private`Tag$10571#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, 
      {RGBColor[0.368417, 0.506779, 0.709798], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwtmXXcFkUbhR9CeBbneWcF6W5MFJVGVCy6u7sbKZEwkBKlVEIRwfazu7u7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            "]], 
           Polygon3DBox[CompressedData["
1:eJwtmnXAFsUaxV/5UGZkdl9AJKVLVAywr92IIFLSIdJICiIIiiKhgAqKgiAI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            "]], 
           Polygon3DBox[CompressedData["
1:eJwt2GW0VdUWAOAtIHCAcy4hioAgItigYNCNpMSlGy4d0qCA0qAgT2lFGIqd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            "]]},
          Annotation[#, "Charting`Private`Tag$10571#2"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[
           0.19699838300000003`, 0.252204821, 0.33320940200000004`]}, {
          "Directional", 
           RGBColor[
           0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
           
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[
           0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
           
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[
           0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
           
           ImageScaled[{2, 0, 2}]}}]}, {}, 
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtlVtsVVUQhtc5nLN32MdzKgiaKFJAqwkkCqilNRHaUqCA8cFgNOITXh68
8cQ7+sZFEjW2ilpuhUQqKLRqqNBEjAlKjcolQJWbYKKJYII+auL355+Hdf5Z
s2fNmvnXzJyZa9Y+/mo5pdTPmsCalaX0K7i3mtKSIqUfkcfrKZ2ppHQ/8jfo
O5CB9IR0pZQW4eAi+921lOawP8W5uWAH+kvon8HuEfBl8Hb8fwIenpjSQpys
RD6CvBi8BZunwG7O/4B8jns3sF5Adx3dqqpjUCw9+L+O3Kx7Od+F7gvwPvQL
ufcC+hcj5qfBf4htB/q/we7Qrwa3sYaQt4Pzy47/BPt5yLORf0J+l2+7wffA
C8QxGbkH3IZNF2sedjvB7ayHkGeSYzk4vFQ4r+XgMOcnIQ+hvwI+ULLdrdgf
Be/NU/q8Yv/D2NzDfoD9CHltBZuxfx98p2Z5Az5vyhz/ZGxn4awF/dfsP66Y
w33gNN2dbC8elOfBmu/TvfXMvCvO58D/ZIfcC26B/z3oXq+7NhTzRs71hY1s
O6rm+06+L0I+j3wH8snC/tvAxZHzXeg3sr8ZeZS8Ngef4vXnwtwvA7uxv4p8
N/adVddXM/JffPsDeV3DXIiHD8CzUTOqnc8qruVBzj2K/Bvys+C+quUW/DxW
cfwvqW5YFXHG9wMVxz8Ejhd+/6Xg6cK8toNjDcenNz3ecG6qh1fCp3yPoN8z
0XGOsZ+B/jB2AzXX1YnIY1nJNfEtdlMy689F36n/Vketqpb1xnrrCdhtKnzu
l8L5KK/9+H+jcE8c5e6vCvOjevlevRFvOhb1MEfvWzi2P8E3C9scw/bh3Lnf
lvkdWkvmdEvErXcYLbsHLifX/vySZ8eK3D0xg7PLc88CvV1n2Ovbg6zfk+ug
q+pc1B9fNtzn/dTbiqpjE38LSr5XdgPRa6jSjZp9nSee6Znv0p16a73pIX7a
cve1ctkVMSiWEb51sobJ9/moE9WLelj+lctbxNGLbj3YmvvtpuJnb/TXILgp
uBJnT0YfaZ4tyTyj9O5TmxyfZunbrD6+v1Z3P1yJWm3NzInmwxTsp2WegYpl
IPj9t7BP8aPvmr89ufvkatRwf8w0zbaPYiaqH+VnZ/CmMzqrnl2QmVvNnO8a
nkea4dcKx7O1bs52xVsPRu6aMccankHHsT3U8JvJXnNe9+p+9Y741/9De5P5
0hxWv6sWNIt6a55d8qP5IO71pqpz8XOxMPdzy+b6SN08a75+GPkq75bcfjTT
Vub+/1Edqk76OdtXd38p909rzms05rj6QmcVy8m4T/2qGSVuLxfuL3FyLfpF
b6E3GY//vAPYtzW5pnVXe+5eVs2oL/SfuBn8Hxrg90Y=
           "]], 
          Polygon3DBox[CompressedData["
1:eJwtlVtsVUUUhufInNOcOW4RBEkUbYtUEkjKRaA9JEqpIC3EFwIlGJ9Qosbb
k8oj+mCkFBIxghIlolQFubeWtoCJEhMuNXJNBAVUJJFEMVHelMTv778fdva6
zcyatf5/Tf3Kl5e8dFsI4S2+yNdbDGE0//ZCCE2lEPZXQphOwGlsF1MIzXzf
IN+N78QdIUxG70G/Hf0Y+sfR/nrWfIL8Kran+d+F7UgWwqflEB5Hb+XrRn5f
f3y1nLcF+Qz7TUaeXRPCcdb+i96B/hy+TtbXcc7PxLew/yJiPsPeiHwK2+fI
PxDfSPwe5DeJbyLme3w70Q+VHaPYqazZgbyvYlm2C8n3qUPfhm89618hh+vB
tRhEfj1zvu/hfwd5DPZu5O18D3LWIWIWlJyzcu/Cto39phec7/B5yOOJGTOS
vKi36v8QtgnYTrKmAbmhxvUcV3LtpxHUjK2H+FHoC1UjfJvYbxS+XmxDrN3B
HfeRy16+e/Cfwzal4LXq1xesH0HsbGwP4P8F/2/o87EP4X8s+bx1xFdHuv/T
iL2f2LHo2yvurXp8ltit1OBG8J11d52hs4bzxX+F7yr+R9n/JL5OfFvx/Rp8
3zcy90993JD5zrq7eqBe7Coal83kMJH4r7GN4D/APVcT200+E4g9Ssx5fJv5
vmVNP/7X8Gcl56r9tO8B4mcgn8H2I7G1+K8gz8XWjv8+9Mvoj6C3oY8tGRvK
UZhUfYQ91UR8uJHMlWdIci35D5aNe9VoGA9l40wYExZ70Zehk2IYjM5H2BBG
biL/U7Hcldf/CPE9xF1STizanLl+qmMz/j78K/FX2aM/ujbi44fRNTpcNhfE
CeHhUnLttcffFXNyD/vuLJur6ldTwRhbh7yCtXXIi7A9G10v3V0cnFc0x3ZH
c0zcayi5V+rZbvw/Je/VWnS+4tRH0Tmqv8Jcf56/sKj8ZiLfib8T+WLm+ldr
jD/1/IPoeSEsHCw7L+WneVJN7q0wLzxMScaGOCV+rE1eKw6PRz7GmtpgDL+d
PHPUZ/Vb2HyKva8F96sF+QW+h5Fv8r0YjbWp4k805nRH9UZ81t2Fweej44VN
zRDNEmFG2PmKNbMK7onu2548K1UT1Ub4Fz/F2YPRHOqL7pF6tSl5b+X0HXu1
Jc/vvjxWfBf/NGO+1Gwuu7a/860n9nLyLNAZXck5K/eref/FB80rcaSlaEwK
m+KAuHBvydgSZ+biv5AZC8K65tvhovGjeagZsSCZa9pT83Yg58K1HC+a7+JD
KzGL2eOPlOMP3wD3+RO9reCeKX+dobPEL81WzUfdTRjqZe+/krGhPTYkv2/D
87zgGonfem/0xglj85O5rzsJz5ofwo5mzKQac0W5rormjHivXqrmHdHvRl0+
H/UW6v7ClnIeip6Jmo06U/NTd9Ic1zzXXfXOdeT5inv/YVuO3pjjU2+K8La0
6Hnbn7+ty6NngXJQLuKT5oLwrrdBb8S7FXOsmufbleNHe+uMW8nvjbijGTkn
r79yu57XTxxUnVQvvQ0Lsc3L3zfN0zWZsfgkZ2/M/GY/EZ2zct+SuT+6s+6u
90/Yn8H6emz/A9URD7o=
           "]], Polygon3DBox[CompressedData["
1:eJwlkL1LAnEcxp/qSrozQZGWJDjL3EVEHArqglNokaC9obGm/oHW5jpocPIE
F1FwEhwaGiKnCKIg6R+wwBwV+hy/4YHv93n7vbjnV/XLZUkpsApebSm9Ju3F
JBeh6UjXCam1LoWgtiT94qkCj8Au3jLcN/vnhrTNXiV7QPYYzgdH+HbgS/jG
tvFGmRxcB21IrgFOmd8t6QxtjucFxPGk6EvSd89d7hwzR9wK2iOehW0yUfaJ
joD9gb4a8wjOR5vA/ZG9JVcBBTpm7Df4WnhCy7z7mbcGcIdk+3BFslN8W2hf
/E8Prgva/MUPnRfMJ5b5nwHZD7IZvD5n7HOGh+cNbMLl4bJwIX3/FJgvcg==

           "]]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}, {}, {}, {}}, {
      {GrayLevel[0], 
       Line3DBox[{676, 1, 674, 309, 2494, 16, 2498, 31, 2504, 46, 2509, 61, 
        3456, 1174, 3474, 1116, 1132, 1133, 1102, 1131, 3703, 2488, 1092, 
        1115, 1130, 1114, 3466, 1129, 1113, 1128, 2487, 1090, 1101, 1126, 
        3465, 1127, 1110, 1122, 2486, 1111, 1091, 1112, 1124, 3702, 2474, 
        1125, 1100, 1123, 1088, 1109, 2484, 1089, 1210, 5, 1209, 4, 1207, 3, 
        1205, 2, 1569, 306, 676}], Line3DBox[CompressedData["
1:eJwt0klIVWEYh/G3yaEyJWrRRhIJIRBaBGrZJuhqA1jWKrGJNrnwqk3aPOm1
HG6aFdW+jWVl3DYWtJCKcJdaWvuilkLRrt+BFg/P/32/6XznnLJj6cbWRRHx
ChNLI/L4HI8VRpznC7iIS7iMnH62KOKKfBXXcB3P9G9wN3pw25wM9+Imnhu/
xX3ox5DxAR5ENpmPF+b06Q/Jw7iDEdxFRn8H7/F8P81r4r/cwgXLI7p4xkVK
5F65YonzFkesVd9XZ+V18mO5lHNcyZOcWxGx2XiRNZ/UC/IDVC2LmFZX8wzX
8Cz35Ec8NP5Z3mhNRv1IXSJ/0ZtVr5dr9ObUW6zbinm5lr/yNv7G4+701D0O
cCe6cBQv9U7zPffeyY04hcN4Yuws78eZ5P2Ys4uPoAOjxk/yPrQn79D4Ia7H
XqQxbk6/fpvcjFbUoSH5Zvqp5GzPt8Y7ynAxd3Ien+C0u/2xx0F5g7seV/9Q
71Y3yfNyrTzFlfyeS/mX9Snf6bc5xervXI+Pzlul/sCOj3e8kuuMTco+UZQ7
p8G7TenZJlarN/lht9vP9vHWvAJ+w6+R//+f/gfya1rO
        "]], 
       Line3DBox[{2588, 165, 3457, 1175, 3475, 1176, 1177, 1178, 1179, 1180, 
        3704, 2489, 1181, 1182, 1183, 1184, 3469, 1185, 1186, 1187, 2490, 
        1188, 1189, 1190, 3470, 1191, 1192, 1193, 2491, 1194, 1195, 1196, 
        1197, 3462, 1198, 2492, 1199, 1200, 1201, 1203, 2493, 1099, 1342, 221,
         1343, 222, 1344, 223, 1345, 224, 1867, 578, 702, 225, 675, 577, 2631,
         210, 2617, 195, 2603, 180, 2588}]}, 
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0s9L03EYwPFnzFiTPApaqc0siQgrL9O0bqVlP9xaf8DQqxF2ETzIorPo
HyCtuue92Pphai39A8L+gFggImJtQr2gw5vX85w+D1++meLj3EwiIp5rpCXi
VjIiywvKnoh4ZL/JaRb4lFN8xlkus8Qyl7jKMl+qaq5wm1v8wR3+Yp1NNtjq
rfm2iEu8rk4N66qqxyNO8j1P8QNP8yO7+IndXGMPP/MM17mhjHmTvfzCs/zK
PtZ4jt94nq/SEQO8oX5d06Da3dbBFNP87eaG23+yzu/cYY1bfMe3qphX+IaL
fMEFLvEJSyxylnlOcc4bF70xqoJ9iFeUduNDe4p5HmOOSU4ywQf8m4q4zyM2
dc/8h3d5yAke8A73eZt7HOcux/jad7jc8v9/+AcF00Uq
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{2503, 2651, 3717, 2502, 2650, 3716, 2501, 2649, 3715, 2500, 
        2648, 3714, 2499, 2647, 3713, 2810, 3011, 3796, 3485, 2809, 3010, 
        3795, 3484, 2808, 3009, 3794, 3483, 2806, 3866, 3008, 2646, 2807, 
        2704, 3793, 2804, 2645, 2805, 3712, 3521, 2802, 2644, 2803, 3711, 
        3520, 2800, 2643, 3792, 2801, 2703, 3472}], 
       Line3DBox[{2508, 2658, 3722, 2507, 2657, 3721, 2506, 2656, 3720, 2505, 
        2655, 3719, 3548, 3016, 3803, 3492, 2831, 3015, 3802, 3491, 2830, 
        3014, 3801, 3490, 2829, 3013, 3800, 3489, 2826, 3867, 3012, 2654, 
        2827, 2709, 3799, 2823, 2653, 2824, 2708, 3797, 2820, 2652, 2821, 
        3718, 3522, 2817, 3773, 3488, 2818, 2707, 2814, 3772, 3487, 2815, 
        2706, 3473}], 
       Line3DBox[{2522, 2855, 2854, 3812, 2521, 2659, 3723, 2520, 2852, 2851, 
        3811, 2519, 2848, 3741, 3549, 2518, 3871, 2847, 2846, 2517, 3870, 
        2845, 2844, 2516, 3869, 2841, 2840, 2515, 3868, 2838, 2837, 3809, 
        2514, 2720, 2828, 2719, 3775, 2513, 2718, 2825, 2717, 3774, 2512, 
        2716, 2822, 3798, 3523, 2511, 3806, 2715, 2819, 2714, 2510, 3805, 
        2713, 2816, 2712, 3455, 3804, 3467}], 
       Line3DBox[{2536, 3094, 3110, 2874, 3116, 2873, 3126, 3115, 3909, 2535, 
        2871, 2870, 3819, 2534, 2853, 3020, 3873, 3552, 2533, 2850, 3019, 
        3872, 3551, 2532, 3550, 3743, 3018, 2849, 2531, 3818, 2866, 2865, 
        2530, 3875, 2863, 2862, 2529, 3874, 2843, 3017, 2842, 3810, 2528, 
        2729, 2839, 2728, 3776, 2527, 2727, 2836, 3808, 3526, 2526, 2726, 
        2835, 3807, 3525, 2525, 3524, 3742, 2834, 2725, 2524, 3814, 2724, 
        2833, 2723, 2523, 3813, 2722, 2832, 2721, 3463}], 
       Line3DBox[CompressedData["
1:eJwVzbkuhFEYBuCXRGEdLSrJENuIBIlCo1FO4RJcALeE0s4dqGyx3oElYRj7
MkrPX7w5532+L+f0Ly4vLDUlqcpTa7Lelgy1JxvOeldSY5vuw2xFP+xMntkW
G2Gr7IjV2bHzQR/l2+Yv7IQ9sjG2w17ZKauxCttlb+xA33OfYPvFnv7OSx1J
t5zxX/mRuVLyYdZw/5NzabY/y1vsfppNsgtZ4zf++2K3zrKdSz4l3+yODbAr
fbp4n92zQXatzxT/snm94u1x6ZE+6ZWG2T/32zUb
        "]], 
       Line3DBox[{106, 625, 1272, 107, 626, 1273, 108, 627, 1274, 109, 1902, 
        628, 110, 1903, 629, 111, 1904, 630, 766, 112, 1963, 718, 439, 768, 
        1275, 113, 724, 441, 770, 1276, 114, 792, 443, 1277, 115, 631, 1278, 
        116, 1905, 632, 117, 1906, 633, 118, 1907, 634, 119, 1908, 635, 120}],
        Line3DBox[CompressedData["
1:eJwVzbdRQ1EURdHzETCDHyJIibAV4JEwuUqgACgK0wBtkOFdiEeQIglJrB/s
ue/sa97M/mH9oEhSR3MoWRlJLnA0njyPJb/cqnyJY+6Fa3Fr8hVOuFeuzb2p
sxPJNb+OP+6dm+Nu5A10uHOuYW9TPhtOulwh/6AymmyVu2ijZren3/Hu1+uq
VTQxJS+XfffiTo+b5IJb77hX1Z+WW3Jhpqbe4VTvw14f96nOm7vnt1HhvrgF
7kHeKf/mGtwi9yjvYoD75pa4J3kPg9w/46gzQw==
        "]], 
       Line3DBox[CompressedData["
1:eJwVzElOQlEQheFCiMCjS2CqA3SMLsDo2CYReAg6NvYNuBDbRbgD12OHcxFd
AJ+DP6fOf+tW83CUDjMRkaKQRGyWIl7RqkUc6Xls6W9Y4Y71Irb1d6xyJ3qC
70rEbTXigz/VS5hwd9wnd6bvyqy+7l+9HDGPMZeRCzi3syRzdjbsNMx5fNmZ
k4t4dnPN27K5gCI63hM58e/Cjbb+IlP5w12au+Yd7GHKXXG9/3f37vW++Zor
Y8o9cANuqFfwyz1y+9xIr+KPe+IOuBu9hhnOviWt
        "]], 
       Line3DBox[CompressedData["
1:eJwNzDlOAmAUReFnYSODiNQOib24AilMbJDC1hgjjkCiUZzAXTgtQdiASk0P
rEIcqEVLv+Lm3Hv+YbF8unkyERElyUxFzCcjFmRO8vKcilifjljWi4mId8nb
Z+7OyIY9lBXu3M7Kjzd36YgPvm7Pypi75z65C3sLJ+1V7xL+/rKTeOlsCdf4
FKbl21kOW/4o8Nv2i3sjbHNd/+zor1wZx/aVvqu/4T7+ctf6nt7z5sE+1G+4
A+xzj9yx3uCOcMA9cVW9yVXwz+7oNf0Wc/IP8O4ptA==
        "]], 
       Line3DBox[{2581, 3105, 3111, 2924, 3124, 3122, 3123, 3912, 3121, 2905, 
        3497, 3827, 2582, 2906, 3052, 3890, 2684, 2583, 3575, 3735, 3053, 
        2685, 2926, 3576, 3736, 3054, 2686, 2927, 3834, 2908, 2687, 2929, 
        3835, 2910, 3498, 3828, 2930, 2912, 3055, 3499, 3829, 2931, 2745, 
        2934, 3500, 3779, 2933, 2746, 2936, 3837, 2688, 2935, 3536, 3737, 
        2938, 2689, 2937, 3537, 3738, 2940, 2690, 2939, 3838, 2747, 2942, 
        2691, 2941, 3839, 2748, 2943, 3459, 3464}], 
       Line3DBox[{2585, 2944, 3501, 3840, 2584, 3502, 3751, 2586, 2925, 3503, 
        3833, 2587, 3577, 3739, 2692, 2945, 3841, 2928, 2693, 3056, 3891, 
        2946, 2694, 3057, 3892, 2947, 3504, 3842, 2948, 2932, 3505, 3836, 
        2949, 2749, 2951, 3506, 3780, 2950, 2750, 2954, 3507, 3781, 2953, 
        3538, 3740, 2957, 2695, 2956, 3843, 2751, 2960, 2696, 2959, 3845, 
        2752, 2963, 3460, 2962, 3846, 3468}], 
       Line3DBox[{2590, 3508, 3752, 2589, 3509, 3753, 2591, 3510, 3754, 2592, 
        3578, 3755, 2967, 2593, 3847, 2968, 2969, 2594, 3848, 2970, 2971, 
        2595, 3849, 2972, 2973, 3893, 2596, 2974, 2975, 3850, 2597, 2754, 
        2952, 2755, 3851, 2598, 2756, 2955, 2757, 3852, 2599, 3539, 3844, 
        2958, 2758, 2600, 3782, 2759, 2961, 2760, 2601, 3783, 2761, 2964, 
        2762, 3476}], 
       Line3DBox[{2605, 3511, 3756, 2604, 3512, 3757, 2606, 3513, 3758, 2607, 
        3514, 3759, 2608, 3579, 3760, 2982, 2609, 3855, 2983, 2984, 2610, 
        3856, 2985, 2986, 3894, 2611, 2987, 2988, 3857, 2612, 2765, 2976, 
        2766, 3858, 2613, 2767, 2977, 3761, 3540, 2614, 3541, 3853, 2978, 
        2768, 2615, 3542, 3854, 2979, 2769, 3477}], 
       Line3DBox[{2795, 2642, 2794, 3791, 2497, 2641, 3710, 2496, 2640, 3709, 
        2495, 2639, 3708, 3547, 3109, 2638, 3125, 3913, 3112, 3114, 3113, 
        3093, 2637, 3707, 2793, 3007, 3790, 3481, 2792, 3006, 3789, 3480, 
        2790, 3865, 3005, 2636, 2791, 3706, 3519, 2788, 2635, 2789, 3705, 
        3518, 2786, 2634, 2787, 4139, 3471}], 
       Line3DBox[{2997, 2995, 2996, 3862, 2618, 3515, 3762, 2619, 3516, 3763, 
        2620, 3580, 3764, 2998, 2621, 3581, 3765, 2999, 2622, 3582, 3766, 
        3000, 2623, 3863, 3001, 3002, 3895, 2624, 3003, 3004, 3864, 2625, 
        2774, 2989, 3767, 3543, 2626, 2775, 2990, 3768, 3544, 2627, 3461, 
        3859, 2991, 3478}], 
       Line3DBox[{3128, 3447, 3590, 3914, 3127, 4026, 3350, 3129, 4027, 3351, 
        3130, 4028, 3352, 3131, 4029, 3353, 3132, 4030, 3354, 3133, 4031, 
        3355, 3134, 4032, 4033, 3356, 3135, 4034, 3357, 3136, 4035, 3358, 
        3137, 4036, 3359, 3138, 4037, 3360, 3139, 4038, 3361, 3140, 4039, 
        3448, 3362, 3449}], 
       Line3DBox[{3142, 3591, 3915, 3141, 3592, 3916, 3143, 4040, 3363, 3144, 
        4041, 3364, 3145, 4042, 3365, 3146, 4043, 3366, 3147, 4044, 3367, 
        3148, 4045, 3593, 3917, 3149, 4046, 3368, 3150, 4047, 3369, 3151, 
        4048, 3370, 3152, 4049, 3371, 3153, 4050, 3372, 3154, 4051, 3373, 
        3155}], Line3DBox[{3157, 3594, 3918, 3156, 3595, 3919, 3158, 3596, 
        3920, 3159, 4052, 3374, 3160, 4053, 3375, 3161, 4054, 3376, 3162, 
        4055, 3377, 3163, 4056, 3597, 3921, 3164, 3598, 3922, 3165, 4057, 
        3378, 3166, 4058, 3379, 3167, 4059, 3380, 3168, 4060, 3381, 3169, 
        4061, 3382, 3170}], 
       Line3DBox[{3172, 3599, 3923, 3171, 3600, 3924, 3173, 3601, 3925, 3174, 
        3602, 3926, 3175, 4062, 3383, 3176, 4063, 3384, 3177, 4064, 3385, 
        3178, 4065, 3603, 3927, 3179, 3604, 3928, 3180, 3605, 3929, 3181, 
        4066, 3386, 3182, 4067, 3387, 3183, 4068, 3388, 3184, 4069, 3389, 
        3185}], Line3DBox[{3187, 3606, 3930, 3186, 3607, 3931, 3188, 3608, 
        3932, 3189, 3609, 3933, 3190, 3610, 3934, 3191, 4070, 3390, 3192, 
        4071, 3391, 3193, 4072, 3611, 3935, 3194, 3612, 3936, 3195, 3613, 
        3937, 3196, 3614, 3938, 3197, 4073, 3392, 3198, 4074, 3393, 3199, 
        4075, 3394, 3200}], 
       Line3DBox[{3202, 3615, 3939, 3201, 3616, 3940, 3203, 3617, 3941, 3204, 
        3618, 3942, 3205, 3619, 3943, 3206, 3620, 3944, 3207, 4076, 3395, 
        3208, 4077, 3621, 3945, 3209, 3622, 3946, 3210, 3623, 3947, 3211, 
        3624, 3948, 3212, 3625, 3949, 3213, 4078, 3396, 3214, 4079, 3397, 
        3215}], Line3DBox[{3217, 3626, 3950, 3216, 3627, 3951, 3218, 3628, 
        3952, 3219, 3629, 3953, 3220, 3630, 3954, 3221, 3631, 3955, 3222, 
        3632, 3956, 3223, 4080, 3633, 3957, 3224, 3634, 3958, 3225, 3635, 
        3959, 3226, 3636, 3960, 3227, 3637, 3961, 3228, 3638, 3962, 3229, 
        4081, 3398, 3230}], 
       Line3DBox[{3234, 3640, 3964, 3232, 4082, 3399, 3236, 4083, 3400, 3238, 
        4084, 3401, 3240, 4085, 3402, 3242, 4086, 3403, 3244, 4087, 3404, 
        3246, 4089, 4090, 3405, 3248, 4091, 3406, 3250, 4092, 3407, 3252, 
        4093, 3408, 3254, 4094, 3409, 3256, 4095, 3410, 3258, 4096, 3411, 
        3260}], Line3DBox[{3259, 3977, 3653, 3257, 3976, 3652, 3255, 3975, 
        3651, 3253, 3974, 3650, 3251, 3973, 3649, 3249, 3972, 3648, 3247, 
        3971, 3647, 4088, 3245, 3970, 3646, 3243, 3969, 3645, 3241, 3968, 
        3644, 3239, 3967, 3643, 3237, 3966, 3642, 3235, 3965, 3641, 3231, 
        3963, 3639, 3233}], 
       Line3DBox[{3262, 3654, 3978, 3261, 3655, 3979, 3263, 4097, 3412, 3264, 
        4098, 3413, 3265, 4099, 3414, 3266, 4100, 3415, 3267, 4101, 3416, 
        3268, 4102, 3656, 3980, 3269, 4103, 3417, 3270, 4104, 3418, 3271, 
        4105, 3419, 3272, 4106, 3420, 3273, 4107, 3421, 3274, 4108, 3422, 
        3275}], Line3DBox[{3277, 3657, 3981, 3276, 3658, 3982, 3278, 3659, 
        3983, 3279, 4109, 3423, 3280, 4110, 3424, 3281, 4111, 3425, 3282, 
        4112, 3426, 3283, 4113, 3660, 3984, 3284, 3661, 3985, 3285, 4114, 
        3427, 3286, 4115, 3428, 3287, 4116, 3429, 3288, 4117, 3430, 3289, 
        4118, 3431, 3290}], 
       Line3DBox[{3292, 3662, 3986, 3291, 3663, 3987, 3293, 3664, 3988, 3294, 
        3665, 3989, 3295, 4119, 3432, 3296, 4120, 3433, 3297, 4121, 3434, 
        3298, 4122, 3666, 3990, 3299, 3667, 3991, 3300, 3668, 3992, 3301, 
        4123, 3435, 3302, 4124, 3436, 3303, 4125, 3437, 3304, 4126, 3438, 
        3305}], Line3DBox[{3307, 3669, 3993, 3306, 3670, 3994, 3308, 3671, 
        3995, 3309, 3672, 3996, 3310, 3673, 3997, 3311, 4127, 3439, 3312, 
        4128, 3440, 3313, 4129, 3674, 3998, 3314, 3675, 3999, 3315, 3676, 
        4000, 3316, 3677, 4001, 3317, 4130, 3441, 3318, 4131, 3442, 3319, 
        4132, 3443, 3320}], 
       Line3DBox[{3322, 3678, 4002, 3321, 3679, 4003, 3323, 3680, 4004, 3324, 
        3681, 4005, 3325, 3682, 4006, 3326, 3683, 4007, 3327, 4133, 3444, 
        3328, 4134, 3684, 4008, 3329, 3685, 4009, 3330, 3686, 4010, 3331, 
        3687, 4011, 3332, 3688, 4012, 3333, 4135, 3445, 3334, 4136, 3446, 
        3335}], Line3DBox[{3349, 3454, 3453, 4138, 3348, 4025, 3700, 3347, 
        4024, 3699, 3346, 4023, 3698, 3345, 4022, 3697, 3344, 4021, 3696, 
        3343, 4020, 3695, 4137, 3342, 4019, 3694, 3341, 4018, 3693, 3340, 
        4017, 3692, 3339, 4016, 3691, 3338, 4015, 3690, 3337, 4014, 3689, 
        3336, 4013, 3451, 3450, 3452}]}, 
      {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVzb9KglEch/FfWdmUbQVNLRJJQ7Qa2mxDOLvkBVirYhB0EQ3dQ2rgHzQo
sClqCNRyqSGXhmhv6tPw8Dzne17Ou1k+KVbmIuIQg4WI1mLE1lLEDddWInZ0
X2f5xXmgD/SQC/xqe9BH+onvnEv6WR/zmO9tVT3Rdf5yfteX+oOv+Nv2qRt6
xqfJiCZaGNoafI39VMQtd9HDyF2H28i5q/Kb7Qe/3pzyqvfm7WfY802CN2xr
vOx8zutI27Y5ZbvgDHZtHe/k9SPG///EBH/+fS6Z
        "]], 
       Line3DBox[CompressedData["
1:eJwVzz1LwlEUgPETmOLSyxSmS5MQ0hBNDVLUWGjRFBJStNauIAQNfobAhqIg
3WoqSmiJpiAahCKovkDg2tLvPzw85z73wOXO7B5uHoxExAbuUxGz6Yi1TERu
PKJk7mtlrmrT2pL5RVvnLS2vVczv2g5/j0Vs63Vzjff4R2vyPlr4Go141E6S
O3OHf50v7F/i2rnLV+ihgyecJnZ3w6/JHsref+AzPOMcAzt3/IZV97fcwIc+
xJ+3PnnS2ym9hQV7aS5oOc46HyX/Q1Er8YR2zHOY15Z5SmvzCha1f6YLK7U=

        "]], Line3DBox[CompressedData["
1:eJwNzi1LQwEYhuFX/BoLDrEYnCAmi1tYEosybQpbGBbLwWTYWFpaWxM3tfmB
YPMH7Ac4QbBMBZMg2jS64EwLXuHmeZ/7PIdzlpJauToWESXcTUSsTkXsTkc8
zURsT0b0uE2uzL1yO9wLV+Iq3Bu3x71zCZfNROzzCffNNbll7oA75H64Y/cG
15NtXNt0ZB91mz+bNc9P9AecomtzIZ/RsBnZXLqv8OhZVzb5gf8Zl1/44O/1
ljuNT/0XQ+5In8NQT3l3xJ3pi1jQ076flef6CnLuWS4vb/QCiu55bkve6uv4
B9R2LWM=
        "]], 
       Line3DBox[{1220, 1586, 2008, 1587, 3708, 1221, 1360, 3714, 1235, 1620, 
        1881, 1621, 3719, 1247, 3741, 1640, 1888, 1641, 1889, 3872, 1643, 
        1667, 1644, 1893, 3876, 1669, 1670, 1898, 3881, 1697, 1698, 1905, 
        1718, 1739, 1719, 3726, 1740, 1513, 1762, 1514, 3732, 1764, 1523, 
        1784, 1524, 3737, 1786, 1533, 1803, 1534, 3740, 1805, 3844, 1542, 
        1824, 1543, 1826, 3853, 1552, 1843, 1553, 1845, 3859, 2483}], 
       Line3DBox[{1222, 1352, 3709, 1223, 1361, 3715, 1236, 1371, 3720, 1248, 
        1645, 3811, 1646, 1890, 3873, 1647, 1648, 1894, 3877, 1671, 1672, 
        1899, 3882, 1699, 1700, 1906, 1720, 1721, 3727, 1741, 1515, 1763, 
        1516, 3733, 1766, 1525, 1785, 1526, 3738, 1788, 1535, 1804, 3843, 
        1536, 1807, 1544, 3782, 1825, 1545, 1828, 3854, 1554, 1844, 1555, 
        2476}], Line3DBox[{1224, 1353, 3710, 1225, 1362, 3716, 1237, 1372, 
        3721, 1249, 1381, 3723, 1258, 1673, 3819, 1674, 1895, 3878, 1675, 
        1676, 1900, 3883, 1701, 1702, 1907, 1722, 1723, 3728, 1742, 1517, 
        1765, 1518, 3734, 1768, 1527, 1787, 3838, 1528, 1790, 1537, 1806, 
        3845, 1538, 1809, 1546, 3783, 1827, 1547, 2475}], 
       Line3DBox[{1226, 1588, 3791, 1589, 1227, 1363, 3717, 1238, 1373, 3722, 
        1250, 1649, 3812, 1650, 1984, 2014, 3909, 2015, 2013, 2027, 2026, 
        1987, 2017, 3910, 2018, 2016, 2029, 2028, 1901, 3884, 1703, 1704, 
        1908, 1724, 1725, 3729, 1743, 1519, 1767, 3832, 1520, 1769, 1529, 
        1789, 3839, 1530, 1791, 2472, 1808, 3846, 2482}], 
       Line3DBox[{1335, 1444, 3862, 1851, 1324, 1436, 3756, 1313, 1429, 3752, 
        1302, 1422, 3840, 1792, 1293, 1415, 3912, 2022, 2021, 1770, 1286, 
        1408, 3911, 2020, 2019, 1726, 1279, 3885, 1401, 1705, 1272, 1395, 
        1678, 3747, 1266, 1389, 1677, 3820, 1495, 1259, 1382, 1651, 3813, 
        1486, 1251, 1374, 1622, 3804, 2481}], 
       Line3DBox[{1336, 1445, 3762, 1325, 1437, 3757, 1314, 1430, 3753, 1303, 
        1423, 3751, 1294, 1416, 3827, 1744, 1287, 3888, 1409, 1727, 1280, 
        3886, 1402, 1706, 1273, 1396, 1680, 3748, 1267, 1390, 1679, 1496, 
        3744, 1260, 1383, 1652, 3814, 1487, 1252, 1375, 1623, 3805, 1478, 
        1240, 1365, 3772, 1606, 1469, 2480}], 
       Line3DBox[{1337, 1446, 3763, 1326, 1438, 3758, 1315, 1431, 3754, 1304, 
        1424, 3833, 1771, 1295, 3890, 1417, 1745, 1288, 3889, 1410, 1728, 
        1281, 3887, 1403, 1707, 1274, 1397, 1683, 3749, 1268, 1391, 1681, 
        1497, 3745, 1261, 1384, 1653, 1488, 3742, 1253, 1376, 1624, 3806, 
        1479, 1241, 1366, 3773, 1607, 1470, 1229, 3792, 1355, 1592, 1461, 
        2479}], Line3DBox[CompressedData["
1:eJwVzq1Lg3EYheHH4RwWhUXRMNNATKKGBcVhU0GZGAziR1mZpqUlxaDNoJsg
OEHwDzDPlYEIfsCSqMViXFGTxWvh5vzO/ZwX3szW7kqpJyIKyCUjbnCUipge
jJiTE3odh95T3LjM6jXse09yQ3JEP0FCT+lJpPVj/AxEfPdFfKBfP8Cs3Z3N
G3clH1BHwq2CnHtbv8S9zXk3UcNfb0TZ5tm7ilv3M9lC3nen8tdmz+bR+xoX
Nh3/8cl13Ipymx+133H74ja5dW6Y2+DeuTXu1Xer/BL3wi1wbW6Zm+Ga3Dz3
xC1yY1yD+weKey6a
        "]], Line3DBox[CompressedData["
1:eJwNzSFLg1EUBuAjfDpkMEEMponVogtrWhQ0aZhhrBgULIL+AGHTYDO5JYtg
2QZbXjAI24pYFEyCYJGNJVdWZOATXt7vPPfc+60eXxTOZyJiX7ZmI5qym4pY
novoZCLy5kfJscWFiAxfM99LlqVZwlbMVem7M8//fC/JrfTYxM7Yd1om5hv9
zQY6kTEr6xf2o6dJRNs7LXmTB17T2/7X1VW5k4ZcO3vSddl0/uvumTeu+Mi7
FT1kJ+zITtbOKftiJfZpp8gL7J0dsA92yHZYl12a9/gzW2evekP/A6osK+M=

        "]], 
       Line3DBox[{1871, 2009, 2012, 1585, 2007, 2023, 2025, 3913, 2024, 1219, 
        1604, 1359, 3713, 1234, 1619, 1880, 3803, 1370, 1246, 1639, 3871, 
        1887, 1380, 1257, 3743, 1642, 1666, 1388, 1265, 3746, 1668, 1394, 
        1271, 3750, 1696, 1400, 1278, 1717, 1738, 1407, 3826, 1285, 1512, 
        1761, 1414, 3831, 1292, 1522, 1783, 1421, 3837, 1301, 1532, 1802, 
        3781, 1428, 1312, 1541, 3852, 1823, 1435, 1323, 3761, 1551, 1842, 
        1443, 1334, 3768, 1561, 1863, 2471, 2477}], 
       Line3DBox[{1926, 1853, 1852, 3764, 1327, 1439, 3759, 1316, 1812, 1811, 
        3755, 1305, 3739, 1774, 1773, 1915, 3735, 1747, 1746, 1911, 3730, 
        1730, 1729, 1909, 3724, 1710, 1709, 1902, 1686, 1685, 3879, 1896, 
        1499, 1682, 1498, 3815, 1656, 1490, 1654, 1489, 3807, 1627, 1481, 
        1625, 1480, 3798, 1610, 3718, 1472, 1608, 1471, 1595, 3711, 1463, 
        1593, 1462, 1575, 4139, 2485}], 
       Line3DBox[{1927, 2011, 1855, 2010, 1854, 3765, 1328, 1833, 1832, 3760, 
        1317, 1814, 1919, 3847, 1813, 1306, 1777, 3841, 1793, 1776, 1916, 
        3736, 1750, 1772, 1749, 1912, 3731, 1733, 1732, 1910, 3725, 1713, 
        1712, 1903, 1689, 1708, 1688, 3880, 1897, 1501, 1684, 1500, 3816, 
        1658, 1492, 1655, 1491, 3808, 1629, 1483, 1626, 3774, 1482, 1612, 
        1474, 3797, 1609, 1473, 1597, 3712, 1465, 1594, 1464, 1577, 3705, 
        1456, 1574, 1455, 2478}], 
       Line3DBox[{2031, 2254, 4026, 2032, 3916, 2268, 2060, 3919, 2283, 2075, 
        3924, 2298, 2090, 3931, 2313, 2105, 3940, 2328, 2120, 3951, 2343, 
        2135, 3965, 2358, 4082, 2150, 3979, 2373, 2165, 3982, 2388, 2180, 
        3987, 2403, 2195, 3994, 2418, 2210, 4003, 2433, 2225, 4014, 2448, 
        2240}], Line3DBox[{2033, 2255, 4027, 2034, 2269, 4040, 2061, 3920, 
        2284, 2076, 3925, 2299, 2091, 3932, 2314, 2106, 3941, 2329, 2121, 
        3952, 2344, 2136, 3966, 2359, 4083, 2151, 2374, 4097, 2166, 3983, 
        2389, 2181, 3988, 2404, 2196, 3995, 2419, 2211, 4004, 2434, 2226, 
        4015, 2449, 2241}], 
       Line3DBox[{2035, 2256, 4028, 2036, 2270, 4041, 2062, 2285, 4052, 2077, 
        3926, 2300, 2092, 3933, 2315, 2107, 3942, 2330, 2122, 3953, 2345, 
        2137, 3967, 2360, 4084, 2152, 2375, 4098, 2167, 2390, 4109, 2182, 
        3989, 2405, 2197, 3996, 2420, 2212, 4005, 2435, 2227, 4016, 2450, 
        2242}], Line3DBox[{2037, 2257, 4029, 2038, 2271, 4042, 2063, 2286, 
        4053, 2078, 2301, 4062, 2093, 3934, 2316, 2108, 3943, 2331, 2123, 
        3954, 2346, 2138, 3968, 2361, 4085, 2153, 2376, 4099, 2168, 2391, 
        4110, 2183, 2406, 4119, 2198, 3997, 2421, 2213, 4006, 2436, 2228, 
        4017, 2451, 2243}], 
       Line3DBox[{2039, 2258, 4030, 2040, 2272, 4043, 2064, 2287, 4054, 2079, 
        2302, 4063, 2094, 2317, 4070, 2109, 3944, 2332, 2124, 3955, 2347, 
        2139, 3969, 2362, 4086, 2154, 2377, 4100, 2169, 2392, 4111, 2184, 
        2407, 4120, 2199, 2422, 4127, 2214, 4007, 2437, 2229, 4018, 2452, 
        2244}], Line3DBox[{2041, 2259, 4031, 2042, 2273, 4044, 2065, 2288, 
        4055, 2080, 2303, 4064, 2095, 2318, 4071, 2110, 2333, 4076, 2125, 
        3956, 2348, 2140, 3970, 2363, 4087, 2155, 2378, 4101, 2170, 2393, 
        4112, 2185, 2408, 4121, 2200, 2423, 4128, 2215, 2438, 4133, 2230, 
        4019, 2453, 2245}], 
       Line3DBox[{2043, 2260, 4032, 2045, 2274, 4045, 2066, 2289, 4056, 2081, 
        2304, 4065, 2096, 2319, 4072, 2111, 2334, 4077, 2126, 2349, 4080, 
        2141, 2364, 4088, 4089, 2156, 2379, 4102, 2171, 2394, 4113, 2186, 
        2409, 4122, 2201, 2424, 4129, 2216, 2439, 4134, 2231, 2454, 4137, 
        2246}], Line3DBox[{2047, 2262, 4034, 2048, 2276, 4046, 2068, 3922, 
        2291, 2083, 3928, 2306, 2098, 3936, 2321, 2113, 3946, 2336, 2128, 
        3958, 2351, 2143, 3972, 2366, 4091, 2158, 2381, 4103, 2173, 3985, 
        2396, 2188, 3991, 2411, 2203, 3999, 2426, 2218, 4009, 2441, 2233, 
        4021, 2456, 2248}], 
       Line3DBox[{2049, 2263, 4035, 2050, 2277, 4047, 2069, 2292, 4057, 2084, 
        3929, 2307, 2099, 3937, 2322, 2114, 3947, 2337, 2129, 3959, 2352, 
        2144, 3973, 2367, 4092, 2159, 2382, 4104, 2174, 2397, 4114, 2189, 
        3992, 2412, 2204, 4000, 2427, 2219, 4010, 2442, 2234, 4022, 2457, 
        2249}], Line3DBox[{2051, 2264, 4036, 2052, 2278, 4048, 2070, 2293, 
        4058, 2085, 2308, 4066, 2100, 3938, 2323, 2115, 3948, 2338, 2130, 
        3960, 2353, 2145, 3974, 2368, 4093, 2160, 2383, 4105, 2175, 2398, 
        4115, 2190, 2413, 4123, 2205, 4001, 2428, 2220, 4011, 2443, 2235, 
        4023, 2458, 2250}], 
       Line3DBox[{2053, 2265, 4037, 2054, 2279, 4049, 2071, 2294, 4059, 2086, 
        2309, 4067, 2101, 2324, 4073, 2116, 3949, 2339, 2131, 3961, 2354, 
        2146, 3975, 2369, 4094, 2161, 2384, 4106, 2176, 2399, 4116, 2191, 
        2414, 4124, 2206, 2429, 4130, 2221, 4012, 2444, 2236, 4024, 2459, 
        2251}], Line3DBox[{2055, 2266, 4038, 2056, 2280, 4050, 2072, 2295, 
        4060, 2087, 2310, 4068, 2102, 2325, 4074, 2117, 2340, 4078, 2132, 
        3962, 2355, 2147, 3976, 2370, 4095, 2162, 2385, 4107, 2177, 2400, 
        4117, 2192, 2415, 4125, 2207, 2430, 4131, 2222, 2445, 4135, 2237, 
        4025, 2460, 2252}], 
       Line3DBox[{2057, 2462, 4039, 2463, 2058, 2281, 4051, 2073, 2296, 4061, 
        2088, 2311, 4069, 2103, 2326, 4075, 2118, 2341, 4079, 2133, 2356, 
        4081, 2148, 3977, 2371, 4096, 2163, 2386, 4108, 2178, 2401, 4118, 
        2193, 2416, 4126, 2208, 2431, 4132, 2223, 2446, 4136, 2238, 2465, 
        4138, 2466, 2467}], 
       Line3DBox[{2239, 2447, 4013, 2464, 2224, 2432, 4002, 2209, 2417, 3993, 
        2194, 2402, 3986, 2179, 2387, 3981, 2164, 2372, 3978, 2149, 2357, 
        3964, 3963, 2134, 2342, 3950, 2119, 2327, 3939, 2104, 2312, 3930, 
        2089, 2297, 3923, 2074, 2282, 3918, 2059, 2267, 3915, 2030, 2253, 
        3914, 2461, 2468}], 
       Line3DBox[{2247, 2455, 4020, 2232, 2440, 4008, 2217, 2425, 3998, 2202, 
        2410, 3990, 2187, 2395, 3984, 2172, 2380, 3980, 2157, 4090, 2365, 
        3971, 2142, 2350, 3957, 2127, 2335, 3945, 2112, 2320, 3935, 2097, 
        2305, 3927, 2082, 2290, 3921, 2067, 2275, 3917, 2046, 4033, 2261, 
        2044}]}, {}, {}, {}, {}, {}}},
    VertexNormals->CompressedData["
1:eJzsvXk01l3bPk7RTElJE400KQ0qGs4kQgNCoUFzKZQmJUNJg0Q0SaKMGTOW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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{353.40356123868685`, 125.93316491222102`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{-1, 1}, {-1, 1}, {0., 20.055315660518524`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.632145319062934, -2.1210946139967537`, 0.15089286864888396`},
  ViewVertical->{-0.03472204731936316, 0.02798050207283478, 
   0.9990052406938135}]], "Output",
 CellChangeTimes->{{3.9023899145664663`*^9, 3.902389959940605*^9}, {
  3.902390026499937*^9, 3.902390042737567*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"e1693a92-3f41-4e2f-8c3f-133de9780c6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"heat", "[", 
     RowBox[{"t", ",", 
      RowBox[{"x", "-", "z"}]}], "]"}], 
    RowBox[{"heat", "[", 
     RowBox[{"\[Lambda]", ",", 
      RowBox[{"2", "z"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", ">", "0"}], ",", 
      RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902390637595612*^9, 3.902390672014505*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5135e71d-5ef8-455a-967c-3843c57a9fec"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], 
     RowBox[{
      RowBox[{"4", " ", "t"}], "+", "\[Lambda]"}]]}]], 
  RowBox[{
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", "t"}], "+", "\[Lambda]"}]]}]]], "Output",
 CellChangeTimes->{3.902390674717762*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0f7f1c4e-f567-48e1-8bda-d51b88569b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"heat", "[", 
     RowBox[{
      RowBox[{"2", "t"}], ",", "x"}], "]"}], 
    SuperscriptBox["x", "\[Alpha]"]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902394749024067*^9, 3.902394772334579*^9}, {
  3.902394870747319*^9, 3.902394870865666*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1c1592eb-9fd3-440f-8ec4-c1cdd7a90dbf"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{
      RowBox[{
        RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
        RowBox[{"ExpIntegralE", "[", 
          RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Alpha]"}], "2"], ",", 
            FractionBox["1", 
             RowBox[{"4", " ", "t"}]]}], "]"}]}], "+", 
      RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", "\[Alpha]"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["\[Alpha]", "2"]}]], " ", 
        RowBox[{"Gamma", "[", 
          RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[Alpha]", "2"]}], "]"}]}]}], 
    RowBox[{"2", " ", 
      SqrtBox["\[Pi]"], " ", 
      SqrtBox["t"]}]], 
   RowBox[{"\[Alpha]", "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.902394774837822*^9, 3.9023948740557013`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2f727a35-0ec4-4078-9782-62145203a041"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["x", "\[Alpha]"]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.902394897785638*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"c9fe9339-8103-4a57-bc2e-a7fc3f94f893"],

Cell[BoxData[
 TemplateBox[{
   FractionBox["1", 
    RowBox[{"1", "-", "\[Alpha]"}]], 
   RowBox[{"\[Alpha]", "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.9023949009149027`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"985cec33-7e30-4039-9295-68847394f6cb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"heat", "[", 
     RowBox[{
      RowBox[{"2", "t"}], ",", "x"}], "]"}], 
    SuperscriptBox["x", "\[Alpha]"]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"t", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9023947925996637`*^9, 
  3.902394800464898*^9}},ExpressionUUID->"a6c8d0bb-ff51-4223-ab29-\
9a0d3e19bb2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["x", 
     RowBox[{"\[Alpha]", " ", "p"}]]], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", ">", "0"}], ",", 
      RowBox[{"p", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902394803507265*^9, 3.9023948384417057`*^9}},
 FontWeight->"Plain",
 CellLabel->"In[12]:=",ExpressionUUID->"532674f8-cde5-472e-a738-9a0ee7f69734"],

Cell[BoxData[
 TemplateBox[{
   FractionBox["1", 
    RowBox[{"1", "-", 
      RowBox[{"p", " ", "\[Alpha]"}]}]], 
   RowBox[{
     RowBox[{"p", " ", "\[Alpha]"}], "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.9023948408445063`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"928046f6-7bb2-4cda-a02d-8bfec4d7b282"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   FractionBox["1", 
    RowBox[{"1", "-", "\[Alpha]"}]], 
   FractionBox["1", 
    RowBox[{"1", "-", 
     RowBox[{"p", " ", "\[Alpha]"}]}]]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.902394925425706*^9, 3.90239493163632*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7b2683f8-68d9-4de5-8697-dedd0655a809"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"p", " ", "\[Alpha]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Alpha]"}]]], "Output",
 CellChangeTimes->{3.902394932018145*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"cfb9e48c-5240-4a30-bd16-1e82f8df1a80"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"61d74bf3-879a-49c1-807e-f70d31221f8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "\[Lambda]"}], 
        RowBox[{"(", " ", 
         RowBox[{"L", "+", "Y"}], ")"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox["1", "2"], "C", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ",", "\[Lambda]"}], "]"}], 
    "\[Equal]", "0"}], ",", "\[Lambda]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "\[Lambda]"}], 
     RowBox[{"(", " ", 
      RowBox[{"L", "+", "Y"}], ")"}]}], " ", "+", " ", 
    RowBox[{
     FractionBox["C", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]}], "/.", "%"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.90344021790667*^9, 3.903440267616001*^9}, {
  3.903443874773287*^9, 3.903443885904476*^9}, {3.903444687295837*^9, 
  3.90344469092854*^9}, {3.9034447263503437`*^9, 3.903444730217024*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"991426bd-c766-4f22-8470-72edbb322028"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    FractionBox[
     RowBox[{"L", "+", "Y"}], 
     RowBox[{"C", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.90344025349721*^9, 3.903440267928565*^9}, {
   3.903443876247889*^9, 3.9034438862625847`*^9}, 3.903444691407893*^9, 
   3.903444730447123*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"f68ec391-4561-4b13-ab23-9232d0e5ea55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "+", "Y"}], ")"}], "2"], 
    RowBox[{"2", " ", "C", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.90344025349721*^9, 3.903440267928565*^9}, {
   3.903443876247889*^9, 3.9034438862625847`*^9}, 3.903444691407893*^9, 
   3.903444730463685*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f7891ed5-530a-43fd-b9fe-22faba788328"]
}, Open  ]]
},
WindowSize->{1989.0647482014388`, 1105.3812949640287`},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.9 Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b3224263-09ff-4304-9d61-be5b02f2fe56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 136, 5, 158, "Input",ExpressionUUID->"444b69fe-7a99-4034-9e0d-1e0c5a5facfd"],
Cell[697, 27, 99, 1, 1, "PageBreak",ExpressionUUID->"23ef051f-d046-4245-806b-7daba8c28223",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[821, 32, 648, 19, 95, "Input",ExpressionUUID->"3f8ebd02-c4e5-48dd-8f4c-e859474b1850"],
Cell[1472, 53, 281, 7, 88, "Output",ExpressionUUID->"855d510e-0054-44b8-b7b9-356aad5a2287"]
}, Open  ]],
Cell[1768, 63, 644, 18, 95, "Input",ExpressionUUID->"35db7961-deb9-4b08-b9ef-3b6b9e72d0ac"],
Cell[2415, 83, 487, 15, 55, "Input",ExpressionUUID->"affd33bd-2dbf-4dd2-9bb5-e533879a57b6"],
Cell[CellGroupData[{
Cell[2927, 102, 580, 15, 95, "Input",ExpressionUUID->"356961b0-a94d-489f-961d-1d5e15278e96"],
Cell[3510, 119, 354, 10, 116, "Output",ExpressionUUID->"9d34f7f9-f725-4019-b45d-79f3b7f8f6df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3901, 134, 1066, 31, 183, "Input",ExpressionUUID->"2785190f-7d02-4f42-8de7-c0ff58dc582a"],
Cell[4970, 167, 643, 21, 87, "Output",ExpressionUUID->"b5755225-6f8f-486b-97b6-e647f1b59fe9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5650, 193, 696, 19, 127, "Input",ExpressionUUID->"8135c8ac-8205-41aa-bce2-71f35d5ddaa6"],
Cell[6349, 214, 421, 11, 90, "Output",ExpressionUUID->"dd7b3c5f-77f8-441d-ab08-ab9a97e6d0b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6807, 230, 619, 17, 127, "Input",ExpressionUUID->"5e2c734e-b6af-4ebd-8d85-7a79d3bd92e7"],
Cell[7429, 249, 386, 12, 63, "Output",ExpressionUUID->"5bf5a666-329f-4977-a714-104142667243"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7852, 266, 561, 16, 89, "Input",ExpressionUUID->"2551ae7b-dc7e-4be4-8e5a-aa6583446a3c"],
Cell[8416, 284, 519, 17, 88, "Output",ExpressionUUID->"4cd4aad6-508d-4d9f-8445-6b4e9bae4e3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8972, 306, 464, 14, 89, "Input",ExpressionUUID->"1471eb4e-cf88-46ab-8e50-2c1d14d9e03e"],
Cell[9439, 322, 333, 9, 88, "Output",ExpressionUUID->"85961d13-6e98-4ff5-a317-772d2c3a4a86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9809, 336, 733, 21, 100, "Input",ExpressionUUID->"6772b75a-7fb1-4ad5-b015-939d17f7f0db"],
Cell[10545, 359, 329, 8, 84, "Output",ExpressionUUID->"435930f9-bd03-4dff-88f4-5dca577db470"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10911, 372, 613, 18, 108, "Input",ExpressionUUID->"4dd89a28-c317-4227-a8a2-211c9a93db00"],
Cell[11527, 392, 324, 8, 81, "Output",ExpressionUUID->"fdbf059f-204a-4ac5-9dee-ddc2736c206f"]
}, Open  ]],
Cell[11866, 403, 329, 10, 15, "Text",ExpressionUUID->"c8c958aa-2a62-4920-bcc8-8e329b24bbab"],
Cell[CellGroupData[{
Cell[12220, 417, 883, 26, 123, "Input",ExpressionUUID->"7a13b3c9-2851-434b-9fb1-6f00c92185c1"],
Cell[13106, 445, 148, 2, 63, "Output",ExpressionUUID->"7164d1b4-9a57-420f-be3e-de4bce424c42"]
}, Open  ]],
Cell[13269, 450, 863, 25, 119, "Input",ExpressionUUID->"cf3ae152-9a65-4569-8efe-f83efbe2853d"],
Cell[CellGroupData[{
Cell[14157, 479, 323, 8, 82, "Input",ExpressionUUID->"5879bb3b-7d4a-44c1-a5f7-65382c88880b"],
Cell[14483, 489, 167, 2, 63, "Output",ExpressionUUID->"a6cda857-68e5-4332-8972-bde1672ccd1b"]
}, Open  ]],
Cell[14665, 494, 329, 10, 15, "Text",ExpressionUUID->"62045d49-b7a0-41cb-ab06-141b3cf4b8f8"],
Cell[CellGroupData[{
Cell[15019, 508, 865, 23, 99, "Input",ExpressionUUID->"b3caead9-8bf2-4bc4-ba27-e9e29a526fe8"],
Cell[15887, 533, 435, 11, 86, "Output",ExpressionUUID->"bb8f0295-1ba2-487a-82e7-dce3bc1588c7"],
Cell[16325, 546, 412, 11, 89, "Output",ExpressionUUID->"4c27408d-fae4-4835-83aa-06d81f8bffb9"]
}, Open  ]],
Cell[16752, 560, 329, 10, 15, "Text",ExpressionUUID->"e1f4a303-5003-4ec1-adcb-f41cfef16ddc"],
Cell[CellGroupData[{
Cell[17106, 574, 634, 19, 143, "Input",ExpressionUUID->"2f6548a6-e1fa-4da0-928b-f490cb527fd7"],
Cell[17743, 595, 2529, 77, 388, "Output",ExpressionUUID->"00e3ef86-fb24-4347-87a0-321244bbd92f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20309, 677, 722, 21, 154, "Input",ExpressionUUID->"4a9f183c-76e6-48bd-b04a-871864e55be6"],
Cell[21034, 700, 598, 17, 112, "Output",ExpressionUUID->"7382f5e7-d9e4-4799-b32a-1fb1bf1beb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21669, 722, 845, 25, 155, "Input",ExpressionUUID->"31782adf-e113-489f-bb0d-01f9c8346c4e"],
Cell[22517, 749, 473, 11, 74, "Message",ExpressionUUID->"b84fb848-c3bd-4f92-b0df-6bcbb4d86bf5"],
Cell[22993, 762, 324, 8, 82, "Output",ExpressionUUID->"a2194fb2-22eb-425f-b39a-fa7984d30b74"],
Cell[23320, 772, 460, 13, 96, "Output",ExpressionUUID->"394805f5-7228-4031-b9f5-8fe43faf1b59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23817, 790, 496, 14, 86, "Input",ExpressionUUID->"11d5357c-07fa-40eb-9447-b72fab2c3a08"],
Cell[24316, 806, 7608, 143, 440, "Output",ExpressionUUID->"ee915d77-cb8e-4f97-a050-61a0f94df386"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31961, 954, 846, 25, 155, "Input",ExpressionUUID->"bfdcd0df-6ee0-48ff-ac56-141153eb9801"],
Cell[32810, 981, 451, 11, 74, "Message",ExpressionUUID->"ffdad004-2868-4ffe-be64-15a47ee82ddf"],
Cell[33264, 994, 409, 12, 82, "Output",ExpressionUUID->"6c70c913-ab09-47a3-9703-9e43154272f2"],
Cell[33676, 1008, 570, 18, 94, "Output",ExpressionUUID->"d96a6c05-2f62-4c72-8752-40ab4240d653"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34283, 1031, 646, 20, 76, "Input",ExpressionUUID->"199a2a2e-0258-44a5-b80f-a9e289d24587"],
Cell[34932, 1053, 13232, 236, 449, "Output",ExpressionUUID->"06f88ed3-a309-45d6-8bd4-3b99940e02fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48201, 1294, 695, 21, 129, "Input",ExpressionUUID->"9480bed3-d7a6-4600-a865-99ca60da1dfd"],
Cell[48899, 1317, 482, 16, 75, "Output",ExpressionUUID->"2402076f-4039-4f55-a228-c23c2ea3d6fa"]
}, Open  ]],
Cell[49396, 1336, 329, 10, 15, "Text",ExpressionUUID->"0290ddd9-38d5-49fe-b03b-4212845c1ca1"],
Cell[CellGroupData[{
Cell[49750, 1350, 507, 13, 60, "Input",ExpressionUUID->"64c88729-a820-4b1e-bd86-eefd67f6ac4f"],
Cell[50260, 1365, 196, 5, 98, "Output",ExpressionUUID->"c1be90e2-ef93-4cb9-8051-d878de4a57f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50493, 1375, 454, 11, 84, "Input",ExpressionUUID->"2484faf0-9336-4610-b525-6dfdce8eeb62"],
Cell[50950, 1388, 310, 8, 81, "Output",ExpressionUUID->"06bfd635-3855-48c6-a481-4f1d8a32ed4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51297, 1401, 456, 11, 87, "Input",ExpressionUUID->"c8b45dbd-fae4-4bb2-8fa0-7358861844b7"],
Cell[51756, 1414, 246, 6, 86, "Output",ExpressionUUID->"819aa574-1e56-4938-83ec-d14508839c5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52039, 1425, 440, 12, 87, "Input",ExpressionUUID->"03376d82-d69e-4626-8933-8abc425df09d"],
Cell[52482, 1439, 286, 7, 86, "Output",ExpressionUUID->"cfd74c2c-93a8-4250-8f7f-58b8f256a5c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52805, 1451, 594, 13, 79, "Input",ExpressionUUID->"421f8c60-60ee-4f59-900f-5a02937add83"],
Cell[53402, 1466, 246, 5, 77, "Output",ExpressionUUID->"790914b6-1778-4af2-9c75-55fc5c97a679"]
}, Open  ]],
Cell[53663, 1474, 152, 3, 55, "Input",ExpressionUUID->"3384618d-1bbb-47f3-bcf0-d0c887499f3d"],
Cell[53818, 1479, 266, 6, 132, "Input",ExpressionUUID->"00fbbc17-7fc3-47d5-b497-8fc40fe435f5"],
Cell[54087, 1487, 238, 6, 135, "Input",ExpressionUUID->"67aebb0f-8e45-4900-ae91-9c08333e9f84"],
Cell[CellGroupData[{
Cell[54350, 1497, 1056, 32, 179, "Input",ExpressionUUID->"2ef390c3-2524-436a-8231-e52ecfa54b67"],
Cell[55409, 1531, 588, 17, 98, "Output",ExpressionUUID->"fc38a683-2c02-4781-a298-3f85e33e9471"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56034, 1553, 1158, 35, 179, "Input",ExpressionUUID->"c3332376-8797-44c9-856b-a97f2cef319c"],
Cell[57195, 1590, 875, 26, 108, "Output",ExpressionUUID->"0edd863f-803f-4f7a-be9d-2c0f4773a84e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58107, 1621, 1298, 39, 218, "Input",ExpressionUUID->"b906b345-b95e-41fe-88bd-9858d657dd13"],
Cell[59408, 1662, 1206, 34, 190, "Output",ExpressionUUID->"95850d0c-e8fd-49d1-a7aa-332cff3eeb98"]
}, Open  ]],
Cell[60629, 1699, 217, 5, 82, "Input",ExpressionUUID->"c7543346-e735-4138-8e1f-13b3390dc458"],
Cell[60849, 1706, 176, 4, 55, "Input",ExpressionUUID->"c654c63f-dd3c-45a6-9c2b-13d01861a042"],
Cell[61028, 1712, 2834, 89, 506, "Input",ExpressionUUID->"a838d9da-d254-493f-987d-6992c55b5d17"],
Cell[CellGroupData[{
Cell[63887, 1805, 320, 10, 111, "Input",ExpressionUUID->"4ec3fcd9-655b-4aee-986d-5f84ef666859"],
Cell[64210, 1817, 497, 15, 103, "Output",ExpressionUUID->"8eac7ba2-767e-49c9-9b72-315f6354bf14"],
Cell[64710, 1834, 854, 26, 107, "Output",ExpressionUUID->"68dcbe9c-9c4e-41d7-8635-045c6b035c7f"]
}, Open  ]],
Cell[65579, 1863, 213, 5, 82, "Input",ExpressionUUID->"91ab5fe7-9b08-41bc-843f-38c4eaaf30ab"],
Cell[CellGroupData[{
Cell[65817, 1872, 2824, 92, 506, "Input",ExpressionUUID->"2a921a47-3854-470a-86c9-f64badecee2b"],
Cell[68644, 1966, 356, 10, 98, "Output",ExpressionUUID->"3ccd4842-03c8-4798-b5bd-cee3673b0eb5"],
Cell[69003, 1978, 573, 17, 98, "Output",ExpressionUUID->"4debf58d-450c-44cb-9be1-a48c6635066d"],
Cell[69579, 1997, 882, 26, 108, "Output",ExpressionUUID->"d0e8260f-b216-4b3e-a814-83e850c7f661"]
}, Open  ]],
Cell[70476, 2026, 329, 10, 15, "Text",ExpressionUUID->"784a502f-abbe-4e18-ae9b-4818cc108a23"],
Cell[CellGroupData[{
Cell[70830, 2040, 782, 23, 111, "Input",ExpressionUUID->"51b88c41-be27-437f-94dd-f7817f3b1d29"],
Cell[71615, 2065, 397, 11, 72, "Output",ExpressionUUID->"355f952c-11d1-4ff2-8310-abe753cf945c"]
}, Open  ]],
Cell[72027, 2079, 177, 4, 55, "Input",ExpressionUUID->"e068e467-9adc-4a0a-9ad2-2e553f1db55f"],
Cell[72207, 2085, 329, 10, 15, "Text",ExpressionUUID->"a926efa7-99cc-41a7-ba0f-05ecbd2d144a"],
Cell[CellGroupData[{
Cell[72561, 2099, 371, 9, 90, "Input",ExpressionUUID->"a5e78078-e740-4ee6-b1d4-289d092e7801"],
Cell[72935, 2110, 454, 15, 67, "Output",ExpressionUUID->"86e61e90-9563-4f29-9054-0542f944f4ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73426, 2130, 516, 14, 60, "Input",ExpressionUUID->"0dc7bca0-47e2-4e4f-920f-542a46c60322"],
Cell[73945, 2146, 619, 18, 130, "Output",ExpressionUUID->"528c71b8-a1e6-4a29-8ced-2b3533a44f88"]
}, Open  ]],
Cell[74579, 2167, 154, 3, 55, "Input",ExpressionUUID->"b14abf55-7ad0-487e-a58e-4709eae1a1de"],
Cell[74736, 2172, 329, 10, 15, "Text",ExpressionUUID->"2bc23945-de84-4156-a76a-903b954aeb65"],
Cell[75068, 2184, 473, 14, 99, "Input",ExpressionUUID->"b9e7c9a6-ea60-4862-9636-ccca0579c280"],
Cell[75544, 2200, 543, 15, 90, "Input",ExpressionUUID->"33918783-cd3a-4c1d-965b-860bcad6958b"],
Cell[76090, 2217, 497, 15, 73, "Input",ExpressionUUID->"8242f2a0-6cac-4e16-a131-615b76b5faf0"],
Cell[76590, 2234, 434, 14, 87, "Input",ExpressionUUID->"1b1cd909-c7b8-4b15-9c09-e4b0ad3f7a9a"],
Cell[CellGroupData[{
Cell[77049, 2252, 964, 28, 136, "Input",ExpressionUUID->"cc0bbfe6-1c5e-440c-a2de-4fb5bee36237"],
Cell[78016, 2282, 176340, 2897, 271, "Output",ExpressionUUID->"e1693a92-3f41-4e2f-8c3f-133de9780c6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254393, 5184, 687, 19, 55, "Input",ExpressionUUID->"5135e71d-5ef8-455a-967c-3843c57a9fec"],
Cell[255083, 5205, 501, 16, 113, "Output",ExpressionUUID->"0f7f1c4e-f567-48e1-8bda-d51b88569b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255621, 5226, 636, 17, 84, "Input",ExpressionUUID->"1c1592eb-9fd3-440f-8ec4-c1cdd7a90dbf"],
Cell[256260, 5245, 1028, 30, 131, "Output",ExpressionUUID->"2f727a35-0ec4-4078-9782-62145203a041"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257325, 5280, 482, 13, 82, "Input",ExpressionUUID->"c9fe9339-8103-4a57-bc2e-a7fc3f94f893"],
Cell[257810, 5295, 285, 7, 100, "Output",ExpressionUUID->"985cec33-7e30-4039-9295-68847394f6cb"]
}, Open  ]],
Cell[258110, 5305, 580, 17, 84, "Input",ExpressionUUID->"a6c8d0bb-ff51-4223-ab29-9a0d3e19bb2f"],
Cell[CellGroupData[{
Cell[258715, 5326, 556, 15, 74, "Input",ExpressionUUID->"532674f8-cde5-472e-a738-9a0ee7f69734"],
Cell[259274, 5343, 338, 9, 104, "Output",ExpressionUUID->"928046f6-7bb2-4cda-a02d-8bfec4d7b282"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259649, 5357, 360, 9, 119, "Input",ExpressionUUID->"7b2683f8-68d9-4de5-8697-dedd0655a809"],
Cell[260012, 5368, 291, 8, 82, "Output",ExpressionUUID->"cfb9e48c-5240-4a30-bd16-1e82f8df1a80"]
}, Open  ]],
Cell[260318, 5379, 329, 10, 15, "Text",ExpressionUUID->"61d74bf3-879a-49c1-807e-f70d31221f8c"],
Cell[CellGroupData[{
Cell[260672, 5393, 1149, 31, 152, "Input",ExpressionUUID->"991426bd-c766-4f22-8470-72edbb322028"],
Cell[261824, 5426, 465, 11, 110, "Output",ExpressionUUID->"f68ec391-4561-4b13-ab23-9232d0e5ea55"],
Cell[262292, 5439, 482, 12, 126, "Output",ExpressionUUID->"f7891ed5-530a-43fd-b9fe-22faba788328"]
}, Open  ]]
}
]
*)


